TBA Equations of 1D Hubbard Model and High-Temperature Expansion

New numerical method to calculate thermodynmic Bethe ansatz equations is proposed based on Newton's method. Thermodynamic quantities of one-dimensional Hubbard model is numerically calculated and compared with high temperature expansion and numerical results of quantum transfer matrix method by J\"uttner, Kl\"umper and Suzuki. The coincidence is surprisingly good. We get high-temperature expansion of grand potential up to $\beta^6$.

==> hubbard.nb <==
(************** Content-type: application/mathematica **************

                    Mathematica-Compatible Notebook

This notebook can be used with any Mathematica-compatible
application, such as Mathematica, MathReader or Publicon. The data
for the notebook starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do
one of the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the
  application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing
the word CacheID, otherwise Mathematica-compatible applications may
try to use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
*******************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[    117498,       2837]*)
(*NotebookOutlinePosition[    118143,       2859]*)
(*  CellTagsIndexPosition[    118099,       2855]*)
(*WindowFrame->Normal*)



Notebook[{
Cell[BoxData[
    \( (*\ Calculation\ of\ thermodynamic\ quantities\ of\ one - 
          dimensional\ Hubbard\ model\ by\ thermodynamic\ \
\[IndentingNewLine]Bethe\ ansatz\ equations\ by\ Newton\ method . \ \
\[IndentingNewLine]Here\ we\ put\ \[IndentingNewLine]bet := \[Beta], \ 
      ud := U/4, \ t = 1, \ hb := h\[Beta], \ mb = \((U/2 - A)\) \[Beta], \ 
      LC := n\_c, \ LL := L . \[IndentingNewLine]Definitions\ of\ \[Beta], \ 
      U, \ t, \ h, \ A, \ n\_c, \ 
      L\ are\ in\ our\ paper\ \[IndentingNewLine]"\<TBA equations of 1D \
Hubbard model and high temperature expansion\>" . \ \[IndentingNewLine]PREP3\ \
is\ preparation\ of\ the\ calculation\ and\ needs\ ud\ and\ LL . \ \
\[IndentingNewLine]XXX6\ is\ the\ iteration\ by\ Newton\ method . \ 
            The\ inicnt\ and\ prcont\ are\ parameters\ for\ \
\[IndentingNewLine]\ 
          initial\ condition\ and\ print\ condition . \ 
            Here\ both\ should\ be\ 1. \ We\ put\ U = \(4\ and\ U = \(8. \
\[IndentingNewLine]L = \(16\ and\ n\_c = 
              6. \)\)\)\ \[IndentingNewLine]*) \)], "Input"],

Cell[BoxData[{
    \(\(Off[General::"\<spell1\>"];\)\), "\n", 
    \(\(PREP3 := \((eg2[u_] := \(-4\)*
              NIntegrate[
                BesselJ[1, z] BesselJ[0, z]*
                  Exp[\(-u\)*2*z]/\((z*\((1 + Exp[\(-u\)*2*z])\))\), {z, 0, 
                  Infinity}]; \[IndentingNewLine]F[x_] := 
            Sin[x]*Sqrt[1 + \((Ud/Cos[x])\)^2]; \[IndentingNewLine]Fd[
              x_] := \((Ud^2 + Cos[x]^4)\)/\((Cos[x]^2*
                  Sqrt[Ud^2 + \((Cos[x])\)^2])\); \[IndentingNewLine]xl = 
            Table[\((\(\((j -  .5)\)/2\)/LL)\)*Pi, {j, 1, LL}]; tx = F[xl]; 
          pc = \(Pi/2\)/Ud; \[IndentingNewLine]Print["\< tx=\>", 
            tx]; \[IndentingNewLine]gg[x_, y_] := 
            Cosh[pc*x]*Fd[y]* .5*
              Sech[pc*F[
                      y]]/\((1 + \((Sinh[pc*x]*
                          Sech[pc*F[y]])\)^2)\); \[IndentingNewLine]ss = 
            Table[Table[
                NIntegrate[
                    gg[tx[\([i]\)], y], {y, \((j - 1)\)*Pi/\((2*LL)\), 
                      j*Pi/\((2*LL)\)*\((1.  -  .00001*KroneckerDelta[i, LL]*
                              KroneckerDelta[j, LL])\)}, 
                    MaxRecursion \[Rule] 20]/Ud, {j, LL}], {i, 
                LL}]; \[IndentingNewLine]Print[
            Table[Sum[\(ss[\([i]\)]\)[\([j]\)], {j, LL}], {i, 
                LL}]]; \[IndentingNewLine]kk = 
            Table[Sin[Pi*\((i -  .5)\)/\((2*LL)\)], {i, 
                LL}]; \[IndentingNewLine]s0 = 
            Table[NIntegrate[
                NIntegrate[ .5/Ud*
                      Sech[Pi \((F[y] - Sin[z1])\)/\((2*
                                  Ud)\)]/\((2\ Pi)\), {z1, 0, 2*Pi}]*
                  Fd[y], {y, \((j - 1)\)*Pi/\((2*LL)\), 
                  j*Pi/\((2*LL)\)}], {j, 
                LL}]; \[IndentingNewLine]Print["\< s0=\>", s0]; 
          kx = Table[
              Pi*\((i -  .5)\)/LL, {i, 
                LL}]; \[IndentingNewLine]Print["\< kx= \>", 
            kx]; \[IndentingNewLine]rou = 
            Table[\((1.  + 
                    Cos[kx[\([i]\)]]*
                      NIntegrate[ .5*
                          Re[1. /
                              Sqrt[1 - \((Sin[kx[\([i]\)]] - z*Ud - 
                                        I*Ud)\)^2]]*
                          Sech[Pi*z/2], {z, \(-Infinity\), Infinity}])\)/
                LL, {i, LL}]; \[IndentingNewLine]Print["\< ro*2*Pi= \>", 
            rou*LL]; \[IndentingNewLine]sk = 
            Table[Table[
                NIntegrate[
                    gg[Sin[kx[\([i]\)]], y], {y, \((j - 1)\)*Pi/\((2*LL)\), 
                      j*Pi/\((2*LL)\)}, MaxRecursion \[Rule] 20]/Ud, {j, 
                  LL}], {i, LL}]; \[IndentingNewLine]slk = 
            Table[Table[\((Sech[\((tx[\([i]\)] - Sin[kx[\([j]\)]])\)*
                          Pi/\((2*Ud)\)] + 
                      Sech[\((tx[\([i]\)] + Sin[kx[\([j]\)]])\)*
                          Pi/\((2*Ud)\)])\)*Cos[kx[\([j]\)]]*
                  Pi/\((4*LL*Ud)\), {j, LL}], {i, 
                LL}]; \[IndentingNewLine]re = 
            Re[Sqrt[1 - \((tx - I*Ud)\)^2]]; 
          k0 = \(-2\)*Cos[kx] - 
              4*sk . re; \[IndentingNewLine]Print["\< k0= \>", k0]; 
          e0 = \(-2\) Cos[kx] . rou; \[IndentingNewLine]Print["\< e0= \>", 
            e0, "\<     e-exact=\>", eg2[Ud]]; \[IndentingNewLine]s1 = 
            Table[slk[\([i]\)] . k0, {i, 
                LL}]; \[IndentingNewLine]Print["\< s1= \>", 
            s1])\);\)\), "\n", 
    \(\(XXX6 := \((LC21 = 2*LC + 1; \[IndentingNewLine]dx1 = 
            Table[Table[0. , {j, LL}], {i, LC21}]; 
          AO2 = Table[\(-ss\), {j, LC*2}]; \[IndentingNewLine]AO2[\([LC]\)] = 
            slk; AO2[\([LC + 1]\)] = sk; 
          AO3 = Table[\(-ss\), {j, 
                LC*2}]; \[IndentingNewLine]AO3[\([LC]\)] = \(-sk\); 
          AO3[\([LC + 1]\)] = 
            slk; \[IndentingNewLine]Linear2 := \((AA1 = 
                Table[Table[
                    Table[KroneckerDelta[i, j], {i, LL}], {j, LL}], {k, 
                    LC21}]; \[IndentingNewLine]AA1[\([1]\)] = 
                AA1[\([1]\)] - 
                  Table[ss[\([j]\)]*ffb2, {j, 
                      LL}]; \[IndentingNewLine]AA1[\([LC21]\)] = 
                AA1[\([LC21]\)] - 
                  Table[ss[\([j]\)]*ffa2, {j, LL}]; \[IndentingNewLine]AA2 = 
                Table[Table[\(AO2[\([j]\)]\)[\([k]\)]*\((1. /
                          df[\([j + 1]\)])\), {k, LL}], {j, 
                    LC*2}]; \[IndentingNewLine]AA3 = 
                Table[Table[\(AO3[\([j]\)]\)[\([k]\)]*\((1. /
                          df[\([j]\)])\), {k, LL}], {j, 
                    LC*2}]; \[IndentingNewLine]WW = Inverse[AA1[\([1]\)]]; 
              AA2[\([1]\)] = 
                WW . AA2[\([1]\)]; \[IndentingNewLine]dinx[\([1]\)] = 
                WW . dinx[\([1]\)]; \[IndentingNewLine]Do[{AA1[\([j]\)] = 
                    AA1[\([j]\)] - 
                      AA3[\([j - 1]\)] . 
                        AA2[\([j - 1]\)]; \[IndentingNewLine]dinx[\([j]\)] = 
                    dinx[\([j]\)] - 
                      AA3[\([j - 1]\)] . 
                        dinx[\([j - 1]\)]; \[IndentingNewLine]WW = 
                    Inverse[AA1[\([j]\)]]; 
                  dinx[\([j]\)] = WW . dinx[\([j]\)]; \[IndentingNewLine]If[
                    j < LC21, AA2[\([j]\)] = WW . AA2[\([j]\)]]}, {j, 2, 
                  LC21}]; \[IndentingNewLine]Do[{dinx[\([j]\)] = 
                    dinx[\([j]\)] - AA2[\([j]\)] . dinx[\([j + 1]\)]}, {j, 
                  2*LC, 1, \(-1\)}])\); \[IndentingNewLine]If[
            inicnt \[Equal] 1, {dl = dx1; 
              dl[\([LC + 1]\)] = 
                Table[Log[Cosh[mb]/Cosh[hb]], {i, 
                    LL}]; \[IndentingNewLine]Do[{dl[\([LC + 1 + i]\)] = 
                    Table[Log[\((Sinh[\((i + 1)\) \((hb +  .00001)\)]/
                                Sinh[hb +  .00001])\)^2 - 1. ], {j, 
                        LL}]; \[IndentingNewLine]dl[\([LC + 1 - i]\)] = 
                    Table[Log[\((Sinh[\((i + 1)\) \((mb +  .00001)\)]/
                                Sinh[mb +  .00001])\)^2 - 1. ], {j, 
                        LL}]}, {i, LC}]}]; \[IndentingNewLine]dl2 = dx1; 
          dlp1 = Log[Exp[dl] + 1]; \[IndentingNewLine]q = 0; 
          prr = {"\< Newton Method\>"}; \[IndentingNewLine]Label[
            beg]; \[IndentingNewLine]dl2[\([LC + 1]\)] = 
            k0*bet + 
              sk . \((dlp1[\([LC]\)] - 
                    dlp1[\([LC + 2]\)])\); \[IndentingNewLine]dl2[\([LC + 
                  2]\)] = 
            bet*s1 - slk . dlp1[\([LC + 1]\)] + 
              ss . dlp1[\([LC + 
                      3]\)]; \[IndentingNewLine]dl2[\([LC]\)] = \(-slk . 
                  dlp1[\([LC + 1]\)]\) + 
              ss . dlp1[\([LC - 1]\)]; \[IndentingNewLine]dl2[\([LC21]\)] = 
            ss . \((dlp1[\([2*LC]\)] + 
                  2. *Log[
                      Exp[ .5*dlp1[\([LC21]\)]]*Cosh[hb] + 
                        Sqrt[1.  + \((Sinh[hb]*
                                  Exp[ .5*
                                      dlp1[\([LC21]\)]])\)^2]])\); \
\[IndentingNewLine]dl2[\([1]\)] = 
            ss . \((dlp1[\([2]\)] + 
                  2. *Log[
                      Exp[ .5*dlp1[\([1]\)]]*Cosh[mb] + 
                        Sqrt[1.  + \((Sinh[mb]*
                                  Exp[dlp1[\([1]\)]* .5])\)^2]])\); \
\[IndentingNewLine]Do[{dl2[\([LC + 1 + j]\)] = 
                ss . \((dlp1[\([LC + j]\)] + 
                      dlp1[\([LC + 2 + 
                            j]\)])\); \[IndentingNewLine]dl2[\([LC + 1 - 
                      j]\)] = 
                ss . \((dlp1[\([LC - j]\)] + dlp1[\([LC + 2 - j]\)])\)}, {j, 
              2, LC - 1}]; \[IndentingNewLine]dinx = 
            dl2 - dl; \[IndentingNewLine]err2 = 
            Sum[Sum[\(\(Abs[dinx]\)[\([i]\)]\)[\([j]\)], {j, LL}], {i, 
                LC21}]; \[IndentingNewLine]df = 
            1.  + Exp[\(-dl\)]; \[IndentingNewLine]ffa2 = \((1.  - 
                Cosh[hb]/
                  Sqrt[\((1 + Exp[dl[\([LC21]\)]])\) \((1 + 
                          Sinh[hb]^2 \((1 + 
                                Exp[dl[\([LC21]\)]])\))\)])\); \
\[IndentingNewLine]ffb2 = \((1.  - 
                Cosh[mb]/
                  Sqrt[\((1 + Exp[dl[\([1]\)]])\) \((1 + 
                          Sinh[mb]^2 \((1.  + 
                                Exp[dl[\([1]\)]])\))\)])\); \
\[IndentingNewLine]Linear2; \[IndentingNewLine]dl = dl + dinx; 
          dlp1 = Log[1.  + Exp[dl]]; \[IndentingNewLine]q += 
            1; \[IndentingNewLine]prr = Append[prr, {q, err2}]; 
          If[q < 10 && err2 > 10. ^\((\(-11\))\), 
            Goto[beg]]; \[IndentingNewLine]gp = 
            e0 - \((rou . dlp1[\([LC + 1]\)] + s0 . dlp1[\([LC + 2]\)])\)/
                bet - 2*Ud + 
              mb/bet; \[IndentingNewLine] \
(*\(--\(--\(--\(--\(--\(--\(--\(--\(--\(--\(--\(--\(--\(--\(--\(--\(--\(--\(\
--\(--\(--\(----\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)*) din1 = dx1; 
          din1[\([LC + 1]\)] = k0; 
          din1[\([LC + 2]\)] = s1; \[IndentingNewLine]din2 = 
            dx1; \[IndentingNewLine]din2[\([1]\)] = 
            2*ss . \((Sinh[mb]/
                    Sqrt[Sinh[mb]^2 + 
                        Exp[\(-dlp1[\([1]\)]\)]])\); \[IndentingNewLine]din3 \
= dx1; \[IndentingNewLine]din3[\([LC21]\)] = 
            2*ss . \((Sinh[hb]/
                    Sqrt[Sinh[hb]^2 + 
                        Exp[\(-dlp1[\([LC21]\)]\)]])\); \
\[IndentingNewLine]dinx = 
            Table[Table[{\(din1[\([i]\)]\)[\([j]\)], \
\(din2[\([i]\)]\)[\([j]\)], \(din3[\([i]\)]\)[\([j]\)]}, {j, LL}], {i, 
                LC21}]; 
          Linear2; \[IndentingNewLine]dd = 
            rou . \((dinx[\([LC + 1]\)]/df[\([LC + 1]\)])\) + 
              s0 . \((dinx[\([LC + 2]\)]/
                    df[\([LC + 2]\)])\); \[IndentingNewLine]eng2 = 
            e0 - dd[\([1]\)] - 2*Ud*dd[\([2]\)]; eld2 = 1.  - dd[\([2]\)]; 
          mag2 = dd[\([3]\)]; \[IndentingNewLine] \
(*\(--\(--\(--\(--\(--\(--\(--\(--\(--\(--\(--\(--\(--\(--\(--\(--\(--\(--\(\
--\(--\(--\(----\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)*) ent = 
            bet*\((eng2 - gp)\) - 
              hb*mag2 + \((mb - 2*Ud*bet)\)*eld2; \[IndentingNewLine]diny = 
            dinx; \[IndentingNewLine]dinx = 
            Table[Table[{\(\(diny[\([i]\)]\)[\([j]\)]\)[\([1]\)]*\(\(diny[\([\
i]\)]\)[\([j]\)]\)[\([1]\)], \
\(\(diny[\([i]\)]\)[\([j]\)]\)[\([1]\)]*\(\(diny[\([i]\)]\)[\([j]\)]\)[\([2]\)\
], \(\(diny[\([i]\)]\)[\([j]\)]\)[\([1]\)]*\(\(diny[\([i]\)]\)[\([j]\)]\)[\([\
3]\)], \(\(diny[\([i]\)]\)[\([j]\)]\)[\([2]\)]*\(\(diny[\([i]\)]\)[\([j]\)]\)[\
\([2]\)], \
\(\(diny[\([i]\)]\)[\([j]\)]\)[\([2]\)]*\(\(diny[\([i]\)]\)[\([j]\)]\)[\([3]\)\
], \(\(diny[\([i]\)]\)[\([j]\)]\)[\([3]\)]*\(\(diny[\([i]\)]\)[\([j]\)]\)[\([\
3]\)]}, {j, LL}], {i, LC21}]; \[IndentingNewLine]dy1 = dinx[\([1]\)]; 
          dy2 = dinx[\([LC21]\)]; 
          dinx = dinx*\((1.  - 1. /df)\); \[IndentingNewLine]dz = 
            dlp1[\([LC21]\)]; z1 = Exp[dz]; 
          z2 = 1 + Sinh[hb]^2*z1; \[IndentingNewLine]dz = dlp1[\([1]\)]; 
          z1 = Exp[dz]; 
          z2 = 1 + Sinh[mb]^2*z1; \[IndentingNewLine]g1 = 
            2*Cosh[mb]*\((Exp[ .5*
                      dlp1[\([1]\)]]/\((Sqrt[
                        z2])\)^3)\); \[IndentingNewLine]g2 = 
            Sinh[mb]*
              Exp[dl[\([1]\)]]/Sqrt[z1*z2^3]; \[IndentingNewLine]g3 = \(-1\)/
                z1 + Cosh[mb]/
                  Sqrt[z1*z2]*\((1 - 1/z2 + 
                    1.5/\((z1*z2)\))\); \[IndentingNewLine]dz = 
            dlp1[\([LC21]\)]; z1 = Exp[dz]; 
          z2 = 1 + Sinh[hb]^2*z1; \[IndentingNewLine]f1 = 
            2*Cosh[hb]*\((Exp[ .5*
                      dlp1[\([LC21]\)]]/\((Sqrt[
                        z2])\)^3)\); \[IndentingNewLine]f2 = 
            Sinh[hb]*
              Exp[dl[\([LC21]\)]]/
                Sqrt[z1*z2^3]; \[IndentingNewLine]f3 = \(-1\)/z1 + 
              Cosh[hb]/
                  Sqrt[z1*z2]*\((1 - 1/z2 + 
                    1.5/\((z1*z2)\))\); \[IndentingNewLine]dy1 = dy1*g3; 
          dy2 = dy2*f3; 
          ll1 = Transpose[diny[\([1]\)]]; \[IndentingNewLine]ll2 = 
            Transpose[diny[\([LC21]\)]]; \[IndentingNewLine]dz1 = 
            Transpose[dy1]; 
          dz1[\([4]\)] = 
            dz1[\([4]\)] + g1 + 
              2*g2*ll1[\([2]\)]; \[IndentingNewLine]dz1[\([2]\)] = 
            dz1[\([2]\)] + g2*ll1[\([1]\)]; 
          dz1[\([5]\)] = 
            dz1[\([5]\)] + g2*ll1[\([1]\)]; \[IndentingNewLine]dy1 = 
            ss . Transpose[dz1]; \[IndentingNewLine]dz1 = Transpose[dy2]; 
          dz1[\([6]\)] = 
            dz1[\([6]\)] + f1 + 
              2*f2*ll2[\([3]\)]; \[IndentingNewLine]dz1[\([2]\)] = 
            dz1[\([2]\)] + f2*ll2[\([1]\)]; 
          dz1[\([5]\)] = 
            dz1[\([5]\)] + f2*ll2[\([1]\)]; \[IndentingNewLine]dy2 = 
            ss . Transpose[dz1]; \[IndentingNewLine]dinx[\([1]\)] = 
            dinx[\([1]\)] + dy1; dinx[\([LC21]\)] = dinx[\([LC21]\)] + dy2; 
          Linear2; \[IndentingNewLine]dd2 = 
            rou . \((dinx[\([LC + 1]\)]/df[\([LC + 1]\)])\) + 
              s0 . \((dinx[\([LC + 2]\)]/
                    df[\([LC + 
                          2]\)])\); \[IndentingNewLine]u1 = \((dd2[\([3]\)]*
                    dd2[\([4]\)] - 
                  dd2[\([2]\)]*dd2[\([5]\)])\)/\((dd2[\([5]\)]^2 - 
                  dd2[\([4]\)]*
                    dd2[\([6]\)])\); \[IndentingNewLine]u2 = \((dd2[\([2]\)]*
                    dd2[\([6]\)] - 
                  dd2[\([3]\)]*dd2[\([5]\)])\)/\((dd2[\([5]\)]^2 - 
                  dd2[\([4]\)]*
                    dd2[\([6]\)])\); \[IndentingNewLine] \
(*\(--\(-specific\)\)\ heat\ in\ constant\ density\ and\ magnetization, 
            susceptibility\ in\ constant\ density\ and\ temperature, \
\(\(compressibility\ in\ constant\ temperature\ and\ mag/\(eld--\)\)\(-\)\)*) 
            sph = \((dd2[\([1]\)] + u1*dd2[\([3]\)] + u2*dd2[\([2]\)])\)*
              bet^2; \[IndentingNewLine]chi = 
            bet*\((dd2[\([6]\)] - 
                  dd2[\([5]\)]^2/dd2[\([4]\)])\); \[IndentingNewLine]comp = 
            bet*\((dd2[\([4]\)] - \((dd2[\([3]\)]*eld2 + dd2[\([4]\)]*mag2)\)*
                    dd2[\([5]\)]/\((dd2[\([6]\)]*eld2 + 
                          dd2[\([3]\)]*
                            mag2)\))\); \[IndentingNewLine]PRI := \
\((Print["\<U=  \>", 4*Ud, "\<, LL=\>", LL, "\<, LC=\>", LC, "\<, Temp=\>", 
                1. /bet, "\<, beta=\>", bet, "\<,  U/2-A=\>", 
                mb/bet, "\<,  h=\>", hb/bet, "\<---------------------\>"]; 
              Print[prr]; 
              Print[dd, 
                dd2]; \[IndentingNewLine]Print["\< Grand Potential=\>", 
                InputForm[gp], "\<, Internal Energy=\>", 
                InputForm[eng2], "\<, Electron Density=\>", 
                InputForm[eld2], "\<, Magnetization=\>", 
                InputForm[mag2], "\<, Entropy=\>", 
                InputForm[
                  ent]]; \[IndentingNewLine]Print["\< specific heat=\>", 
                InputForm[sph], "\<, susceptibility=\>", 
                InputForm[chi], "\<, compressibility=\>", 
                InputForm[comp]])\); \[IndentingNewLine]If[prcont \[Equal] 1, 
            PRI])\);\)\), "\n", 
    \(Search := \((q2 = 0; prcont = 0; Label[beg2]; XXX6; 
        q2 += 1; \[IndentingNewLine]Print[q2, "\<,  \>", q, "\<,  \>", 
          mb/bet, "\<,     \>", eld2 - tgd, "\<,     \>", 
          eld2]; \[IndentingNewLine]mb = 
          Min[Max[mb + \((eld2 - tgd)\)/Abs[dd2[\([4]\)]], mb/2], 2*mb]; 
        inicnt = 0; \[IndentingNewLine]If[
          Abs[eld2 - tgd] > 10. ^\((\(-8\))\) && q2 < 10, Goto[beg2]]; 
        PRI)\)\), "\n", 
    \(\)}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(\($DefaultFont = {"\<Bold\>", 20};\)\), "\[IndentingNewLine]", 
    \(Print[Timing[LL = 16; Ud = 1. ; PREP3]]; LC = 6; mb = 0; hb = 0; 
    inicnt = 1; prcont = 1; Do[{bet =  .01*j; XXX6}, {j, 10}]\)}], "Input"],

Cell[BoxData[
    InterpretationBox[\(" tx="\[InvisibleSpace]{0.06943402647242462`, 
          0.20864658476206202`, 0.34897433294112495`, 0.49144654594781556`, 
          0.6375727700836225`, 0.7896545701868295`, 0.9512639981405674`, 
          1.1280321895337215`, 1.3290393543897838`, 1.5694501099633316`, 
          1.8759675577164647`, 2.2994685633232437`, 2.94914965031571`, 
          4.108383060508562`, 6.813637112610389`, 20.379957178444602`}\),
      SequenceForm[ 
      " tx=", {.069434026472424623, .20864658476206202, .34897433294112495, \
.49144654594781556, .63757277008362245, .7896545701868295, .95126399814056739,
         1.1280321895337215, 1.3290393543897838, 1.5694501099633316, 
        1.8759675577164647, 2.2994685633232437, 2.94914965031571, 
        4.1083830605085616, 6.8136371126103894, 20.379957178444602}],
      Editable->False]], "Print"],

Cell[BoxData[
    \({0.5000000000000002`, 0.5000000000000001`, 0.5`, 0.5000000000000001`, 
      0.5000000000000001`, 0.5`, 0.5000000000000001`, 0.5000000000000001`, 
      0.5000000000000001`, 0.5000000000000001`, 0.5000000000000001`, 
      0.5000000000000002`, 0.4999999999999928`, 0.5000000000000058`, 
      0.5000000000000321`, 0.5000000000007687`}\)], "Print"],

Cell[BoxData[
    InterpretationBox[\(" s0="\[InvisibleSpace]{0.04478586952234728`, 
          0.04476981146664`, 0.044719380401732164`, 0.04459629643457162`, 
          0.04433860489210776`, 0.04385403159715532`, 0.04300898468633033`, 
          0.041611303294326406`, 0.0393852686394004`, 0.03594223379639845`, 
          0.030772880864761674`, 0.02337264242145776`, 0.013861317039148151`, 
          0.004630747426771965`, 0.000350507419471347`, 
          1.2009597840749415`*^-7}\),
      SequenceForm[ 
      " s0=", {.044785869522347282, .044769811466639997, .044719380401732164, \
.044596296434571622, .044338604892107759, .04385403159715532, \
.043008984686330333, .041611303294326406, .039385268639400402, \
.035942233796398451, .030772880864761674, .02337264242145776, \
.013861317039148151, .0046307474267719652, .00035050741947134699, \
.12009597840749415*^-6}],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\(" kx= "\[InvisibleSpace]{0.09817477042468103`, 
          0.2945243112740431`, 0.4908738521234052`, 0.6872233929727672`, 
          0.8835729338221293`, 1.0799224746714913`, 1.2762720155208536`, 
          1.4726215563702154`, 1.6689710972195777`, 1.8653206380689396`, 
          2.061670178918302`, 2.2580197197676637`, 2.454369260617026`, 
          2.650718801466388`, 2.84706834231575`, 3.043417883165112`}\),
      SequenceForm[ 
      " kx= ", {.098174770424681035, .2945243112740431, .49087385212340517, \
.68722339297276724, .88357293382212931, 1.0799224746714913, 
        1.2762720155208536, 1.4726215563702154, 1.6689710972195777, 
        1.8653206380689396, 2.0616701789183018, 2.2580197197676637, 
        2.454369260617026, 2.6507188014663878, 2.8470683423157501, 
        3.043417883165112}],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\(" ro*2*Pi= "\[InvisibleSpace]{1.59537097257511`, 
          1.5650084948826506`, 1.5081224673091222`, 1.431236773269398`, 
          1.3416786142115427`, 1.2457385667727847`, 1.1475849687381827`, 
          1.0491626253791326`, 0.9508373746208674`, 0.8524150312618173`, 
          0.7542614332272153`, 0.6583213857884573`, 0.5687632267306019`, 
          0.49187753269087797`, 0.4349915051173494`, 0.40462902742489004`}\),
      SequenceForm[ 
      " ro*2*Pi= ", {1.59537097257511, 1.5650084948826506, 1.5081224673091222,
         1.431236773269398, 1.3416786142115427, 1.2457385667727847, 
        1.1475849687381827, 
        1.0491626253791326, .95083737462086737, .85241503126181728, \
.75426143322721528, .65832138578845734, .56876322673060187, \
.49187753269087797, .43499150511734941, .40462902742489004}],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\(" k0= "\[InvisibleSpace]{\(-4.631895074404998`\), \
\(-4.543900734979118`\), \(-4.373323447897212`\), \(-4.130013396459582`\), \
\(-3.8268118447617616`\), \(-3.478231492275394`\), \(-3.0995764216142785`\), \
\(-2.7064444554045535`\), \(-2.3143758940863104`\), \(-1.9384377125964296`\), \
\(-1.5926445449714026`\), \(-1.2892387081071794`\), \(-1.0379715830086342`\), \
\(-0.8456383905037916`\), \(-0.7161393920502834`\), \(-0.6511561677162108`\)}\
\),
      SequenceForm[ 
      " k0= ", {-4.6318950744049978, -4.5439007349791183, \
-4.3733234478972118, -4.1300133964595824, -3.8268118447617616, \
-3.4782314922753939, -3.0995764216142785, -2.7064444554045535, \
-2.3143758940863104, -1.9384377125964296, -1.5926445449714026, \
-1.2892387081071794, -1.0379715830086342, -.84563839050379164, \
-.71613939205028343, -.65115616771621077}],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\(" e0= "\[InvisibleSpace]\(-0.573729367868916`\)\
\[InvisibleSpace]"     e-exact="\[InvisibleSpace]\(-0.5737293679075033`\)\),
      SequenceForm[ 
      " e0= ", -.57372936786891604, "     e-exact=", -.57372936790750328],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\(" s1= "\[InvisibleSpace]{\(-1.239126401771437`\), \
\(-1.214007939972332`\), \(-1.1644269153622349`\), \(-1.0917142551648595`\), \
\(-0.9979148868956346`\), \(-0.8858482552566678`\), \(-0.7591935870628028`\), \
\(-0.6226051733506773`\), \(-0.48186465583015836`\), \
\(-0.3440731009450232`\), \(-0.2178492241421128`\), \
\(-0.11332143879466268`\), \(-0.04099441005127266`\), \
\(-0.006639659836119097`\), \(-0.0000947675969695814`\), \
\(-5.270802173831951`*^-14\)}\),
      SequenceForm[ 
      " s1= ", {-1.239126401771437, -1.214007939972332, -1.1644269153622349, \
-1.0917142551648595, -.99791488689563457, -.88584825525666777, \
-.75919358706280282, -.62260517335067733, -.48186465583015836, \
-.34407310094502319, -.2178492241421128, -.11332143879466268, \
-.040994410051272662, -.0066396598361190967, -.000094767596969581403, \
-.52708021738319508*^-13}],
      Editable->False]], "Print"],

Cell[BoxData[
    \({5.447999999999997`\ Second, Null}\)], "Print"],

Cell[BoxData[
    InterpretationBox[\("U=  "\[InvisibleSpace]4.`\[InvisibleSpace]", LL="\
\[InvisibleSpace]16\[InvisibleSpace]", \
LC="\[InvisibleSpace]6\[InvisibleSpace]", Temp="\[InvisibleSpace]100.`\
\[InvisibleSpace]", beta="\[InvisibleSpace]0.01`\[InvisibleSpace]",  U/2-A="\
\[InvisibleSpace]0\[InvisibleSpace]",  \
h="\[InvisibleSpace]0\[InvisibleSpace]"---------------------"\),
      SequenceForm[ 
      "U=  ", 4.0, ", LL=", 16, ", LC=", 6, ", Temp=", .1*^3, ", beta=", .01, 
        ",  U/2-A=", 0, ",  h=", 0, "---------------------"],
      Editable->False]], "Print"],

Cell[BoxData[
    \({" Newton Method", {1, 0.5035547505572617`}, {2, 
        0.0010481172321562156`}, {3, 3.666433537417163`*^-9}, {4, 
        2.4773585960424782`*^-14}}\)], "Print"],

Cell[BoxData[
    InterpretationBox[\({\(-1.553614287030907`\), 0.`, 
          0.`}\[InvisibleSpace]{1.999023444697273`, 0.`, 0.`, 
          0.49504588440332303`, 0.`, 0.5049013253921654`}\),
      SequenceForm[ {-1.5536142870309071, 0.0, 0.0}, {1.999023444697273, 0.0, 
        0.0, .49504588440332303, 0.0, .50490132539216537}],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" Grand Potential=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox[\(-139.63955460951405\),
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ -139.63955460951405],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Internal Energy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.979884919161991",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .97988491916199105],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Electron Density=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Magnetization=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 0.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Entropy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.3861943952867606",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.3861943952867606],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " Grand Potential=", 
        InputForm[ -139.63955460951405], ", Internal Energy=", 
        InputForm[ .97988491916199105], ", Electron Density=", 
        InputForm[ 1.0], ", Magnetization=", 
        InputForm[ 0.0], ", Entropy=", 
        InputForm[ 1.3861943952867606]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" specific heat=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.0001999023444697273",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .0001999023444697273],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", susceptibility=\"\>",
         "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.0050490132539216534",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .0050490132539216534],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", compressibility=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.00495045884403323",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .0049504588440332301],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " specific heat=", 
        InputForm[ .0001999023444697273], ", susceptibility=", 
        InputForm[ .0050490132539216534], ", compressibility=", 
        InputForm[ .0049504588440332301]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("U=  "\[InvisibleSpace]4.`\[InvisibleSpace]", LL="\
\[InvisibleSpace]16\[InvisibleSpace]", \
LC="\[InvisibleSpace]6\[InvisibleSpace]", Temp="\[InvisibleSpace]50.`\
\[InvisibleSpace]", beta="\[InvisibleSpace]0.02`\[InvisibleSpace]",  U/2-A="\
\[InvisibleSpace]0\[InvisibleSpace]",  \
h="\[InvisibleSpace]0\[InvisibleSpace]"---------------------"\),
      SequenceForm[ 
      "U=  ", 4.0, ", LL=", 16, ", LC=", 6, ", Temp=", .5*^2, ", beta=", .02, 
        ",  U/2-A=", 0, ",  h=", 0, "---------------------"],
      Editable->False]], "Print"],

Cell[BoxData[
    \({" Newton Method", {1, 1.0071094898859625`}, {2, 
        0.004191817463360715`}, {3, 5.8826155946434255`*^-8}, {4, 
        2.6794538809937762`*^-14}}\)], "Print"],

Cell[BoxData[
    InterpretationBox[\({\(-1.5336316479868368`\), 0.`, 
          0.`}\[InvisibleSpace]{1.9973015256274524`, 0.`, 0.`, 
          0.49004300965970227`, 0.`, 0.5097458844948504`}\),
      SequenceForm[ {-1.5336316479868368, 0.0, 0.0}, {1.9973015256274524, 0.0,
         0.0, .49004300965970227, 0.0, .50974588449485037}],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" Grand Potential=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox[\(-70.33483122243237\),
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ -70.334831222432371],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Internal Energy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.9599022801179208",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .95990228011792078],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Electron Density=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Magnetization=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 0.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Entropy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.3858946700510058",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.3858946700510058],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " Grand Potential=", 
        InputForm[ -70.334831222432371], ", Internal Energy=", 
        InputForm[ .95990228011792078], ", Electron Density=", 
        InputForm[ 1.0], ", Magnetization=", 
        InputForm[ 0.0], ", Entropy=", 
        InputForm[ 1.3858946700510058]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" specific heat=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.000798920610250981",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .00079892061025098099],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", susceptibility=\"\>",
         "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.010194917689897007",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .010194917689897007],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", compressibility=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.009800860193194046",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .0098008601931940456],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " specific heat=", 
        InputForm[ .00079892061025098099], ", susceptibility=", 
        InputForm[ .010194917689897007], ", compressibility=", 
        InputForm[ .0098008601931940456]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("U=  "\[InvisibleSpace]4.`\[InvisibleSpace]", LL="\
\[InvisibleSpace]16\[InvisibleSpace]", \
LC="\[InvisibleSpace]6\[InvisibleSpace]", \
Temp="\[InvisibleSpace]33.333333333333336`\[InvisibleSpace]", beta="\
\[InvisibleSpace]0.03`\[InvisibleSpace]",  U/2-A="\[InvisibleSpace]0\
\[InvisibleSpace]",  \
h="\[InvisibleSpace]0\[InvisibleSpace]"---------------------"\),
      SequenceForm[ 
      "U=  ", 4.0, ", LL=", 16, ", LC=", 6, ", Temp=", 33.333333333333336, 
        ", beta=", .029999999999999999, ",  U/2-A=", 0, ",  h=", 0, 
        "---------------------"],
      Editable->False]], "Print"],

Cell[BoxData[
    \({" Newton Method", {1, 1.510664229214663`}, {2, 
        0.009428900264471438`}, {3, 2.985586147492142`*^-7}, {4, 
        2.5679978976622664`*^-14}}\)], "Print"],

Cell[BoxData[
    InterpretationBox[\({\(-1.5136719462616424`\), 0.`, 
          0.`}\[InvisibleSpace]{1.9944370228680752`, 0.`, 0.`, 
          0.4849954503169233`, 0.`, 0.5145297674806044`}\),
      SequenceForm[ {-1.5136719462616424, 0.0, 0.0}, {1.9944370228680752, 0.0,
         0.0, .48499545031692332, 0.0, .51452976748060442}],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" Grand Potential=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox[\(-47.239914134263806\),
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ -47.239914134263806],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Internal Energy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.9399425783927263",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .93994257839272632],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Electron Density=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Magnetization=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 0.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Entropy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.3853957013796958",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.3853957013796958],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " Grand Potential=", 
        InputForm[ -47.239914134263806], ", Internal Energy=", 
        InputForm[ .93994257839272632], ", Electron Density=", 
        InputForm[ 1.0], ", Magnetization=", 
        InputForm[ 0.0], ", Entropy=", 
        InputForm[ 1.3853957013796958]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" specific heat=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.0017949933205812676",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .0017949933205812676],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", susceptibility=\"\>",
         "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.015435893024418132",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .015435893024418132],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", compressibility=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.0145498635095077",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .0145498635095077],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " specific heat=", 
        InputForm[ .0017949933205812676], ", susceptibility=", 
        InputForm[ .015435893024418132], ", compressibility=", 
        InputForm[ .0145498635095077]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("U=  "\[InvisibleSpace]4.`\[InvisibleSpace]", LL="\
\[InvisibleSpace]16\[InvisibleSpace]", \
LC="\[InvisibleSpace]6\[InvisibleSpace]", Temp="\[InvisibleSpace]25.`\
\[InvisibleSpace]", beta="\[InvisibleSpace]0.04`\[InvisibleSpace]",  U/2-A="\
\[InvisibleSpace]0\[InvisibleSpace]",  \
h="\[InvisibleSpace]0\[InvisibleSpace]"---------------------"\),
      SequenceForm[ 
      "U=  ", 4.0, ", LL=", 16, ", LC=", 6, ", Temp=", 25.0, 
        ", beta=", .040000000000000001, ",  U/2-A=", 0, ",  h=", 0, 
        "---------------------"],
      Editable->False]], "Print"],

Cell[BoxData[
    \({" Newton Method", {1, 2.014218968543364`}, {2, 
        0.016755541152127143`}, {3, 9.45726499133881`*^-7}, {4, 
        3.046174423815273`*^-14}}\)], "Print"],

Cell[BoxData[
    InterpretationBox[\({\(-1.4937465702150807`\), 0.`, 
          0.`}\[InvisibleSpace]{1.9904379446150737`, 0.`, 0.`, 
          0.47990731280200166`, 0.`, 0.5192491418067434`}\),
      SequenceForm[ {-1.4937465702150807, 0.0, 0.0}, {1.9904379446150737, 0.0,
         0.0, .47990731280200166, 0.0, .51924914180674342}],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" Grand Potential=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox[\(-35.697441461280306\),
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ -35.697441461280306],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Internal Energy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.9200172023461647",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .92001720234616469],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Electron Density=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Magnetization=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 0.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Entropy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.3846983465450589",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.3846983465450589],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " Grand Potential=", 
        InputForm[ -35.697441461280306], ", Internal Energy=", 
        InputForm[ .92001720234616469], ", Electron Density=", 
        InputForm[ 1.0], ", Magnetization=", 
        InputForm[ 0.0], ", Entropy=", 
        InputForm[ 1.3846983465450589]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" specific heat=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.0031847007113841182",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .0031847007113841182],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", susceptibility=\"\>",
         "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.020769965672269738",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .020769965672269738],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", compressibility=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.019196292512080066",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .019196292512080066],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " specific heat=", 
        InputForm[ .0031847007113841182], ", susceptibility=", 
        InputForm[ .020769965672269738], ", compressibility=", 
        InputForm[ .019196292512080066]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("U=  "\[InvisibleSpace]4.`\[InvisibleSpace]", LL="\
\[InvisibleSpace]16\[InvisibleSpace]", \
LC="\[InvisibleSpace]6\[InvisibleSpace]", Temp="\[InvisibleSpace]20.`\
\[InvisibleSpace]", beta="\[InvisibleSpace]0.05`\[InvisibleSpace]",  U/2-A="\
\[InvisibleSpace]0\[InvisibleSpace]",  \
h="\[InvisibleSpace]0\[InvisibleSpace]"---------------------"\),
      SequenceForm[ 
      "U=  ", 4.0, ", LL=", 16, ", LC=", 6, ", Temp=", .2*^2, 
        ", beta=", .050000000000000003, ",  U/2-A=", 0, ",  h=", 0, 
        "---------------------"],
      Editable->False]], "Print"],

Cell[BoxData[
    \({" Newton Method", {1, 2.5177737078720646`}, {2, 
        0.026166304530154866`}, {3, 2.313522262601536`*^-6}, {4, 
        4.914124662747099`*^-14}}\)], "Print"],

Cell[BoxData[
    InterpretationBox[\({\(-1.473866812411223`\), 0.`, 
          0.`}\[InvisibleSpace]{1.9853154320659412`, 0.`, 0.`, 
          0.4747827237649779`, 0.`, 0.5239002629016608`}\),
      SequenceForm[ {-1.4738668124112231, 0.0, 0.0}, {1.9853154320659412, 0.0,
         0.0, .47478272376497788, 0.0, .52390026290166081}],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" Grand Potential=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox[\(-28.775938558121663\),
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ -28.775938558121663],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Internal Energy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.900137444542307",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .90013744454230704],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Electron Density=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Magnetization=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 0.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Entropy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.3838038001331985",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.3838038001331985],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " Grand Potential=", 
        InputForm[ -28.775938558121663], ", Internal Energy=", 
        InputForm[ .90013744454230704], ", Electron Density=", 
        InputForm[ 1.0], ", Magnetization=", 
        InputForm[ 0.0], ", Entropy=", 
        InputForm[ 1.3838038001331985]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" specific heat=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.004963288580164854",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .0049632885801648543],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", susceptibility=\"\>",
         "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.026195013145083042",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .026195013145083042],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", compressibility=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.023739136188248897",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .023739136188248897],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " specific heat=", 
        InputForm[ .0049632885801648543], ", susceptibility=", 
        InputForm[ .026195013145083042], ", compressibility=", 
        InputForm[ .023739136188248897]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("U=  "\[InvisibleSpace]4.`\[InvisibleSpace]", LL="\
\[InvisibleSpace]16\[InvisibleSpace]", \
LC="\[InvisibleSpace]6\[InvisibleSpace]", \
Temp="\[InvisibleSpace]16.666666666666668`\[InvisibleSpace]", beta="\
\[InvisibleSpace]0.06`\[InvisibleSpace]",  U/2-A="\[InvisibleSpace]0\
\[InvisibleSpace]",  \
h="\[InvisibleSpace]0\[InvisibleSpace]"---------------------"\),
      SequenceForm[ 
      "U=  ", 4.0, ", LL=", 16, ", LC=", 6, ", Temp=", 16.666666666666668, 
        ", beta=", .059999999999999998, ",  U/2-A=", 0, ",  h=", 0, 
        "---------------------"],
      Editable->False]], "Print"],

Cell[BoxData[
    \({" Newton Method", {1, 3.021328447200764`}, {2, 
        0.037654161687918936`}, {3, 4.805670508154294`*^-6}, {4, 
        1.640857588691702`*^-13}}\)], "Print"],

Cell[BoxData[
    InterpretationBox[\({\(-1.4540438386197674`\), 0.`, 
          0.`}\[InvisibleSpace]{1.9790836900745228`, 0.`, 0.`, 
          0.46962581844405404`, 0.`, 0.5284794844524248`}\),
      SequenceForm[ {-1.4540438386197674, 0.0, 0.0}, {1.9790836900745228, 0.0,
         0.0, .46962581844405404, 0.0, .52847948445242476}],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" Grand Potential=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox[\(-24.16491200438112\),
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ -24.164912004381119],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Internal Energy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.8803144707508513",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .88031447075085134],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Electron Density=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Magnetization=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 0.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Entropy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.3827135885079183",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.3827135885079183],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " Grand Potential=", 
        InputForm[ -24.164912004381119], ", Internal Energy=", 
        InputForm[ .88031447075085134], ", Electron Density=", 
        InputForm[ 1.0], ", Magnetization=", 
        InputForm[ 0.0], ", Entropy=", 
        InputForm[ 1.3827135885079183]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" specific heat=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.0071247012842682814",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .0071247012842682814],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", susceptibility=\"\>",
         "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.03170876906714548",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .031708769067145481],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", compressibility=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.028177549106643242",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .028177549106643242],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " specific heat=", 
        InputForm[ .0071247012842682814], ", susceptibility=", 
        InputForm[ .031708769067145481], ", compressibility=", 
        InputForm[ .028177549106643242]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("U=  "\[InvisibleSpace]4.`\[InvisibleSpace]", LL="\
\[InvisibleSpace]16\[InvisibleSpace]", \
LC="\[InvisibleSpace]6\[InvisibleSpace]", \
Temp="\[InvisibleSpace]14.285714285714285`\[InvisibleSpace]", beta="\
\[InvisibleSpace]0.07`\[InvisibleSpace]",  U/2-A="\[InvisibleSpace]0\
\[InvisibleSpace]",  \
h="\[InvisibleSpace]0\[InvisibleSpace]"---------------------"\),
      SequenceForm[ 
      "U=  ", 4.0, ", LL=", 16, ", LC=", 6, ", Temp=", 14.285714285714285, 
        ", beta=", .070000000000000007, ",  U/2-A=", 0, ",  h=", 0, 
        "---------------------"],
      Editable->False]], "Print"],

Cell[BoxData[
    \({" Newton Method", {1, 3.5248831865294656`}, {2, 
        0.05121051373234344`}, {3, 8.916286612720842`*^-6}, {4, 
        5.385483725639517`*^-13}}\)], "Print"],

Cell[BoxData[
    InterpretationBox[\({\(-1.4342886576040104`\), 0.`, 
          0.`}\[InvisibleSpace]{1.9717598993058303`, 0.`, 0.`, 
          0.46444072912526746`, 0.`, 0.5329832682303709`}\),
      SequenceForm[ {-1.4342886576040104, 0.0, 0.0}, {1.9717598993058303, 0.0,
         0.0, .46444072912526746, 0.0, .5329832682303709}],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" Grand Potential=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox[\(-20.874148749920536\),
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ -20.874148749920536],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Internal Energy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.8605592897350943",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .86055928973509432],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Electron Density=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Magnetization=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 0.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Entropy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.3814295627758941",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.3814295627758941],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " Grand Potential=", 
        InputForm[ -20.874148749920536], ", Internal Energy=", 
        InputForm[ .86055928973509432], ", Electron Density=", 
        InputForm[ 1.0], ", Magnetization=", 
        InputForm[ 0.0], ", Entropy=", 
        InputForm[ 1.3814295627758941]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" specific heat=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.00966162350659857",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .0096616235065985698],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", susceptibility=\"\>",
         "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.037308828776125964",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .037308828776125964],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", compressibility=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.032510851038768725",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .032510851038768725],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " specific heat=", 
        InputForm[ .0096616235065985698], ", susceptibility=", 
        InputForm[ .037308828776125964], ", compressibility=", 
        InputForm[ .032510851038768725]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("U=  "\[InvisibleSpace]4.`\[InvisibleSpace]", LL="\
\[InvisibleSpace]16\[InvisibleSpace]", \
LC="\[InvisibleSpace]6\[InvisibleSpace]", Temp="\[InvisibleSpace]12.5`\
\[InvisibleSpace]", beta="\[InvisibleSpace]0.08`\[InvisibleSpace]",  U/2-A="\
\[InvisibleSpace]0\[InvisibleSpace]",  \
h="\[InvisibleSpace]0\[InvisibleSpace]"---------------------"\),
      SequenceForm[ 
      "U=  ", 4.0, ", LL=", 16, ", LC=", 6, ", Temp=", 12.5, 
        ", beta=", .080000000000000002, ",  U/2-A=", 0, ",  h=", 0, 
        "---------------------"],
      Editable->False]], "Print"],

Cell[BoxData[
    \({" Newton Method", {1, 4.028437925858167`}, {2, 
        0.06682521929820912`}, {3, 0.000015229393436903133`}, {4, 
        1.5280554599428342`*^-12}}\)], "Print"],

Cell[BoxData[
    InterpretationBox[\({\(-1.4146120918758545`\), 0.`, 
          0.`}\[InvisibleSpace]{1.9633641108446098`, 0.`, 0.`, 
          0.4592315737668999`, 0.`, 0.5374081933973152`}\),
      SequenceForm[ {-1.4146120918758545, 0.0, 0.0}, {1.9633641108446098, 0.0,
         0.0, .45923157376689988, 0.0, .53740819339731516}],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" Grand Potential=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox[\(-18.408540904917142\),
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ -18.408540904917142],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Internal Energy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.8408827240069384",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .84088272400693842],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Electron Density=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Magnetization=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 0.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Entropy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.3799538903139266",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.3799538903139266],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " Grand Potential=", 
        InputForm[ -18.408540904917142], ", Internal Energy=", 
        InputForm[ .84088272400693842], ", Electron Density=", 
        InputForm[ 1.0], ", Magnetization=", 
        InputForm[ 0.0], ", Entropy=", 
        InputForm[ 1.3799538903139266]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" specific heat=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.012565530309405503",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .012565530309405503],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", susceptibility=\"\>",
         "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.04299265547178521",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .042992655471785213],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", compressibility=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.036738525901351994",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .036738525901351994],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " specific heat=", 
        InputForm[ .012565530309405503], ", susceptibility=", 
        InputForm[ .042992655471785213], ", compressibility=", 
        InputForm[ .036738525901351994]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("U=  "\[InvisibleSpace]4.`\[InvisibleSpace]", LL="\
\[InvisibleSpace]16\[InvisibleSpace]", \
LC="\[InvisibleSpace]6\[InvisibleSpace]", \
Temp="\[InvisibleSpace]11.11111111111111`\[InvisibleSpace]", beta="\
\[InvisibleSpace]0.09`\[InvisibleSpace]",  U/2-A="\[InvisibleSpace]0\
\[InvisibleSpace]",  \
h="\[InvisibleSpace]0\[InvisibleSpace]"---------------------"\),
      SequenceForm[ 
      "U=  ", 4.0, ", LL=", 16, ", LC=", 6, ", Temp=", 11.111111111111111, 
        ", beta=", .089999999999999997, ",  U/2-A=", 0, ",  h=", 0, 
        "---------------------"],
      Editable->False]], "Print"],

Cell[BoxData[
    \({" Newton Method", {1, 4.531992665186868`}, {2, 
        0.08448662685000319`}, {3, 0.00002441810095818106`}, {4, 
        3.901830247787785`*^-12}}\)], "Print"],

Cell[BoxData[
    InterpretationBox[\({\(-1.3950247495877988`\), 0.`, 
          0.`}\[InvisibleSpace]{1.953919124389972`, 0.`, 0.`, 
          0.4540024448563643`, 0.`, 0.5417509652399225`}\),
      SequenceForm[ {-1.3950247495877988, 0.0, 0.0}, {1.9539191243899721, 0.0,
         0.0, .45400244485636432, 0.0, .5417509652399225}],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" Grand Potential=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox[\(-16.493027339733505\),
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ -16.493027339733505],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Internal Energy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.8212953817188827",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .82129538171888272],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Electron Density=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Magnetization=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 0.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Entropy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.378289044930715",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.378289044930715],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " Grand Potential=", 
        InputForm[ -16.493027339733505], ", Internal Energy=", 
        InputForm[ .82129538171888272], ", Electron Density=", 
        InputForm[ 1.0], ", Magnetization=", 
        InputForm[ 0.0], ", Entropy=", 
        InputForm[ 1.378289044930715]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" specific heat=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.01582674490755877",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .015826744907558771],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", susceptibility=\"\>",
         "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.048757586871593026",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .048757586871593026],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", compressibility=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.040860220037072785",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .040860220037072785],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " specific heat=", 
        InputForm[ .015826744907558771], ", susceptibility=", 
        InputForm[ .048757586871593026], ", compressibility=", 
        InputForm[ .040860220037072785]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("U=  "\[InvisibleSpace]4.`\[InvisibleSpace]", LL="\
\[InvisibleSpace]16\[InvisibleSpace]", \
LC="\[InvisibleSpace]6\[InvisibleSpace]", Temp="\[InvisibleSpace]10.`\
\[InvisibleSpace]", beta="\[InvisibleSpace]0.1`\[InvisibleSpace]",  U/2-A="\
\[InvisibleSpace]0\[InvisibleSpace]",  \
h="\[InvisibleSpace]0\[InvisibleSpace]"---------------------"\),
      SequenceForm[ 
      "U=  ", 4.0, ", LL=", 16, ", LC=", 6, ", Temp=", .1*^2, 
        ", beta=", .10000000000000001, ",  U/2-A=", 0, ",  h=", 0, 
        "---------------------"],
      Editable->False]], "Print"],

Cell[BoxData[
    \({" Newton Method", {1, 5.035547404515567`}, {2, 
        0.10418161136023514`}, {3, 0.00003724345599505005`}, {4, 
        9.015583418703343`*^-12}}\)], "Print"],

Cell[BoxData[
    InterpretationBox[\({\(-1.3755369977197063`\), 0.`, 
          0.`}\[InvisibleSpace]{1.9434503513281047`, 0.`, 0.`, 
          0.4487573985641868`, 0.`, 0.546008423285254`}\),
      SequenceForm[ {-1.3755369977197063, 0.0, 0.0}, {1.9434503513281047, 0.0,
         0.0, .44875739856418678, 0.0, .54600842328525401}],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" Grand Potential=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox[\(-14.9625703276129\),
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ -14.9625703276129],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Internal Energy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.8018076298507902",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .80180762985079024],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Electron Density=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Magnetization=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 0.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Entropy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.3764377957463692",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.3764377957463692],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " Grand Potential=", 
        InputForm[ -14.9625703276129], ", Internal Energy=", 
        InputForm[ .80180762985079024], ", Electron Density=", 
        InputForm[ 1.0], ", Magnetization=", 
        InputForm[ 0.0], ", Entropy=", 
        InputForm[ 1.3764377957463692]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" specific heat=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.019434503513281052",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .019434503513281052],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", susceptibility=\"\>",
         "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.054600842328525405",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .054600842328525405],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", compressibility=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.044875739856418684",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .044875739856418684],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " specific heat=", 
        InputForm[ .019434503513281052], ", susceptibility=", 
        InputForm[ .054600842328525405], ", compressibility=", 
        InputForm[ .044875739856418684]],
      Editable->False]], "Print"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Print[Timing[LL = 16; Ud = 2. ; PREP3]]; LC = 6; mb = 0; hb = 0; 
    inicnt = 1; prcont = 1; Do[{bet =  .01*j; XXX6}, {j, 10}]\)], "Input"],

Cell[BoxData[
    InterpretationBox[\(" tx="\[InvisibleSpace]{0.10982452429666506`, 
          0.33097445963367417`, 0.5567892210965879`, 0.790945326897036`, 
          1.0380684345715763`, 1.3043436917111921`, 1.598449183588644`, 
          1.9330939431365741`, 2.327736392200137`, 2.813763951502322`, 
          3.4452753163106884`, 4.324191573994147`, 5.668370044358872`, 
          8.043156320187508`, 13.51914170004029`, 40.7231855494009`}\),
      SequenceForm[ 
      " tx=", {.10982452429666506, .33097445963367417, .55678922109658791, \
.79094532689703601, 1.0380684345715763, 1.3043436917111921, 
        1.5984491835886441, 1.9330939431365741, 2.3277363922001371, 
        2.8137639515023221, 3.4452753163106884, 4.3241915739941472, 
        5.6683700443588716, 8.0431563201875083, 13.51914170004029, 
        40.723185549400903}],
      Editable->False]], "Print"],

Cell[BoxData[
    \({0.5000000000000001`, 0.5000000000000001`, 0.5`, 0.5`, 
      0.5000000000000001`, 0.5`, 0.5`, 0.5000000000000001`, 0.5`, 
      0.5000000000000001`, 0.5000000000000001`, 0.5000000000000002`, 
      0.4999999999999927`, 0.5000000000000077`, 0.5000000000000352`, 
      0.5000000000007847`}\)], "Print"],

Cell[BoxData[
    InterpretationBox[\(" s0="\[InvisibleSpace]{0.04774403192735099`, 
          0.04758906400938067`, 0.04726322285180443`, 0.04673308226876181`, 
          0.04594420417893872`, 0.04481524218400141`, 0.04322888007040785`, 
          0.0410189382732715`, 0.03795447179226796`, 0.033728251693566816`, 
          0.02798040337346826`, 0.020460346580724015`, 0.011595397177340747`, 
          0.003679877899716631`, 0.00026449985693123107`, 
          8.585190141996409`*^-8}\),
      SequenceForm[ 
      " s0=", {.047744031927350987, .04758906400938067, .047263222851804433, \
.046733082268761807, .04594420417893872, .04481524218400141, \
.04322888007040785, .0410189382732715, .037954471792267963, \
.033728251693566816, .027980403373468261, .020460346580724015, \
.011595397177340747, .0036798778997166309, .00026449985693123107, \
.85851901419964089*^-7}],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\(" kx= "\[InvisibleSpace]{0.09817477042468103`, 
          0.2945243112740431`, 0.4908738521234052`, 0.6872233929727672`, 
          0.8835729338221293`, 1.0799224746714913`, 1.2762720155208536`, 
          1.4726215563702154`, 1.6689710972195777`, 1.8653206380689396`, 
          2.061670178918302`, 2.2580197197676637`, 2.454369260617026`, 
          2.650718801466388`, 2.84706834231575`, 3.043417883165112`}\),
      SequenceForm[ 
      " kx= ", {.098174770424681035, .2945243112740431, .49087385212340517, \
.68722339297276724, .88357293382212931, 1.0799224746714913, 
        1.2762720155208536, 1.4726215563702154, 1.6689710972195777, 
        1.8653206380689396, 2.0616701789183018, 2.2580197197676637, 
        2.454369260617026, 2.6507188014663878, 2.8470683423157501, 
        3.043417883165112}],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\(" ro*2*Pi= "\[InvisibleSpace]{1.3313380920256463`, 
          1.31696256371065`, 1.2893472322210224`, 1.2504961338574743`, 
          1.2028579107711965`, 1.1489050417568654`, 1.0908453849915112`, 
          1.0305210534454474`, 0.9694789465545525`, 0.9091546150084888`, 
          0.8510949582431346`, 0.7971420892288037`, 0.7495038661425257`, 
          0.7106527677789777`, 0.6830374362893499`, 0.6686619079743537`}\),
      SequenceForm[ 
      " ro*2*Pi= ", {1.3313380920256463, 1.3169625637106499, 
        1.2893472322210224, 1.2504961338574743, 1.2028579107711965, 
        1.1489050417568654, 1.0908453849915112, 
        1.0305210534454474, .96947894655455247, .90915461500848882, \
.85109495824313464, .7971420892288037, .74950386614252573, \
.71065276777897768, .68303743628934988, .66866190797435365}],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\(" k0= "\[InvisibleSpace]{\(-6.3297207285870005`\), \
\(-6.251338803775708`\), \(-6.097845915740101`\), \(-5.875593465870691`\), \
\(-5.593666453908991`\), \(-5.263430575796787`\), \(-4.898017751106901`\), \
\(-4.511777726873333`\), \(-4.11970916555509`\), \(-3.7368790420890523`\), \
\(-3.3778436284927946`\), \(-3.056093317254409`\), \(-2.7835516524197432`\), \
\(-2.5701608583466813`\), \(-2.423577460846872`\), \
\(-2.3489818218982137`\)}\),
      SequenceForm[ 
      " k0= ", {-6.3297207285870005, -6.2513388037757078, -6.097845915740101, \
-5.8755934658706908, -5.5936664539089911, -5.2634305757967867, \
-4.8980177511069014, -4.5117777268733326, -4.1197091655550899, \
-3.7368790420890523, -3.3778436284927946, -3.0560933172544091, \
-2.7835516524197432, -2.5701608583466813, -2.4235774608468721, \
-2.3489818218982137}],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\(" e0= "\[InvisibleSpace]\(-0.32753053355250217`\)\
\[InvisibleSpace]"     e-exact="\[InvisibleSpace]\(-0.3275305343779614`\)\),
      SequenceForm[ 
      " e0= ", -.32753053355250217, "     e-exact=", -.32753053437796142],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\(" s1= "\[InvisibleSpace]{\(-0.7295171554743777`\), \
\(-0.7131136006458468`\), \(-0.6808967041277102`\), \(-0.6340422698405154`\), \
\(-0.5743025473223535`\), \(-0.5039929854456083`\), \
\(-0.42597607861176645`\), \(-0.3436448227700529`\), \
\(-0.26090947984347207`\), \(-0.1821882445162998`\), \
\(-0.11237791005621502`\), \(-0.05667426131926041`\), \
\(-0.019753184449017712`\), \(-0.0030599305448154265`\), \
\(-0.00004148468388631467`\), \(-2.181470007363758`*^-14\)}\),
      SequenceForm[ 
      " s1= ", {-.72951715547437768, -.71311360064584683, -.6808967041277102, \
-.63404226984051537, -.57430254732235353, -.50399298544560833, \
-.42597607861176645, -.34364482277005293, -.26090947984347207, \
-.18218824451629981, -.11237791005621502, -.056674261319260413, \
-.019753184449017712, -.0030599305448154265, -.000041484683886314669, \
-.21814700073637581*^-13}],
      Editable->False]], "Print"],

Cell[BoxData[
    \({4.486000000000004`\ Second, Null}\)], "Print"],

Cell[BoxData[
    InterpretationBox[\("U=  "\[InvisibleSpace]8.`\[InvisibleSpace]", LL="\
\[InvisibleSpace]16\[InvisibleSpace]", \
LC="\[InvisibleSpace]6\[InvisibleSpace]", Temp="\[InvisibleSpace]100.`\
\[InvisibleSpace]", beta="\[InvisibleSpace]0.01`\[InvisibleSpace]",  U/2-A="\
\[InvisibleSpace]0\[InvisibleSpace]",  \
h="\[InvisibleSpace]0\[InvisibleSpace]"---------------------"\),
      SequenceForm[ 
      "U=  ", 8.0, ", LL=", 16, ", LC=", 6, ", Temp=", .1*^3, ", beta=", .01, 
        ",  U/2-A=", 0, ",  h=", 0, "---------------------"],
      Editable->False]], "Print"],

Cell[BoxData[
    \({" Newton Method", {1, 0.7447868015114167`}, {2, 
        0.0010876848254675713`}, {3, 3.900574325338413`*^-9}, {4, 
        2.352978922814941`*^-14}}\)], "Print"],

Cell[BoxData[
    InterpretationBox[\({\(-2.277473484833771`\), 0.`, 
          0.`}\[InvisibleSpace]{4.9963337122963996`, 0.`, 0.`, 
          0.49001222529931077`, 0.`, 0.5099349271948559`}\),
      SequenceForm[ {-2.277473484833771, 0.0, 0.0}, {4.9963337122963996, 0.0, 
        0.0, .49001222529931077, 0.0, .50993492719485589}],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" Grand Potential=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox[\(-140.65450330264113\),
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ -140.65450330264113],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Internal Energy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.949942951281269",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.9499429512812689],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Electron Density=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Magnetization=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 0.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Entropy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.3860444625392239",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.3860444625392239],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " Grand Potential=", 
        InputForm[ -140.65450330264113], ", Internal Energy=", 
        InputForm[ 1.9499429512812689], ", Electron Density=", 
        InputForm[ 1.0], ", Magnetization=", 
        InputForm[ 0.0], ", Entropy=", 
        InputForm[ 1.3860444625392239]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" specific heat=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.00049963337122964",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .00049963337122964],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", susceptibility=\"\>",
         "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.005099349271948559",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .0050993492719485587],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", compressibility=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.004900122252993108",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .004900122252993108],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " specific heat=", 
        InputForm[ .00049963337122964], ", susceptibility=", 
        InputForm[ .0050993492719485587], ", compressibility=", 
        InputForm[ .004900122252993108]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("U=  "\[InvisibleSpace]8.`\[InvisibleSpace]", LL="\
\[InvisibleSpace]16\[InvisibleSpace]", \
LC="\[InvisibleSpace]6\[InvisibleSpace]", Temp="\[InvisibleSpace]50.`\
\[InvisibleSpace]", beta="\[InvisibleSpace]0.02`\[InvisibleSpace]",  U/2-A="\
\[InvisibleSpace]0\[InvisibleSpace]",  \
h="\[InvisibleSpace]0\[InvisibleSpace]"---------------------"\),
      SequenceForm[ 
      "U=  ", 8.0, ", LL=", 16, ", LC=", 6, ", Temp=", .5*^2, ", beta=", .02, 
        ",  U/2-A=", 0, ",  h=", 0, "---------------------"],
      Editable->False]], "Print"],

Cell[BoxData[
    \({" Newton Method", {1, 1.4895735917935522`}, {2, 
        0.004348614280422339`}, {3, 6.248093246952191`*^-8}, {4, 
        2.528532938583794`*^-14}}\)], "Print"],

Cell[BoxData[
    InterpretationBox[\({\(-2.227553705677682`\), 0.`, 
          0.`}\[InvisibleSpace]{4.986535148949654`, 0.`, 0.`, 
          0.47998570837409615`, 0.`, 0.5198030200240321`}\),
      SequenceForm[ {-2.227553705677682, 0.0, 0.0}, {4.9865351489496543, 0.0, 
        0.0, .47998570837409615, 0.0, .51980302002403211}],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" Grand Potential=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox[\(-71.36476420360715\),
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ -71.364764203607152],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Internal Energy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.90002317212518",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.9000231721251799],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Electron Density=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Magnetization=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 0.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Entropy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.3852957475146466",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.3852957475146466],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " Grand Potential=", 
        InputForm[ -71.364764203607152], ", Internal Energy=", 
        InputForm[ 1.9000231721251799], ", Electron Density=", 
        InputForm[ 1.0], ", Magnetization=", 
        InputForm[ 0.0], ", Entropy=", 
        InputForm[ 1.3852957475146466]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" specific heat=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.001994614059579862",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .0019946140595798619],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", susceptibility=\"\>",
         "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.010396060400480642",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .010396060400480642],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", compressibility=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.009599714167481923",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .0095997141674819229],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " specific heat=", 
        InputForm[ .0019946140595798619], ", susceptibility=", 
        InputForm[ .010396060400480642], ", compressibility=", 
        InputForm[ .0095997141674819229]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("U=  "\[InvisibleSpace]8.`\[InvisibleSpace]", LL="\
\[InvisibleSpace]16\[InvisibleSpace]", \
LC="\[InvisibleSpace]6\[InvisibleSpace]", \
Temp="\[InvisibleSpace]33.333333333333336`\[InvisibleSpace]", beta="\
\[InvisibleSpace]0.03`\[InvisibleSpace]",  U/2-A="\[InvisibleSpace]0\
\[InvisibleSpace]",  \
h="\[InvisibleSpace]0\[InvisibleSpace]"---------------------"\),
      SequenceForm[ 
      "U=  ", 8.0, ", LL=", 16, ", LC=", 6, ", Temp=", 33.333333333333336, 
        ", beta=", .029999999999999999, ",  U/2-A=", 0, ",  h=", 0, 
        "---------------------"],
      Editable->False]], "Print"],

Cell[BoxData[
    \({" Newton Method", {1, 2.234360382075688`}, {2, 
        0.009776379866281618`}, {3, 3.164674238220755`*^-7}, {4, 
        2.223221606811876`*^-14}}\)], "Print"],

Cell[BoxData[
    InterpretationBox[\({\(-2.177764312019456`\), 0.`, 
          0.`}\[InvisibleSpace]{4.97026960890917`, 0.`, 0.`, 
          0.46993458953589545`, 0.`, 0.5295904923365358`}\),
      SequenceForm[ {-2.1777643120194559, 0.0, 0.0}, {4.9702696089091702, 0.0,
         0.0, .46993458953589545, 0.0, .52959049233653577}],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" Grand Potential=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox[\(-48.2848044959559\),
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ -48.284804495955903],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Internal Energy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.8502337784669538",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.8502337784669538],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Electron Density=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Magnetization=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 0.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Entropy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.3840511482326856",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.3840511482326856],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " Grand Potential=", 
        InputForm[ -48.284804495955903], ", Internal Energy=", 
        InputForm[ 1.8502337784669538], ", Electron Density=", 
        InputForm[ 1.0], ", Magnetization=", 
        InputForm[ 0.0], ", Entropy=", 
        InputForm[ 1.3840511482326856]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" specific heat=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.004473242648018253",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .0044732426480182533],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", susceptibility=\"\>",
         "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.01588771477009607",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .015887714770096071],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", compressibility=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.014098037686076863",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .014098037686076863],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " specific heat=", 
        InputForm[ .0044732426480182533], ", susceptibility=", 
        InputForm[ .015887714770096071], ", compressibility=", 
        InputForm[ .014098037686076863]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("U=  "\[InvisibleSpace]8.`\[InvisibleSpace]", LL="\
\[InvisibleSpace]16\[InvisibleSpace]", \
LC="\[InvisibleSpace]6\[InvisibleSpace]", Temp="\[InvisibleSpace]25.`\
\[InvisibleSpace]", beta="\[InvisibleSpace]0.04`\[InvisibleSpace]",  U/2-A="\
\[InvisibleSpace]0\[InvisibleSpace]",  \
h="\[InvisibleSpace]0\[InvisibleSpace]"---------------------"\),
      SequenceForm[ 
      "U=  ", 8.0, ", LL=", 16, ", LC=", 6, ", Temp=", 25.0, 
        ", beta=", .040000000000000001, ",  U/2-A=", 0, ",  h=", 0, 
        "---------------------"],
      Editable->False]], "Print"],

Cell[BoxData[
    \({" Newton Method", {1, 2.9791471723578233`}, {2, 
        0.01736031863987822`}, {3, 1.0000419831956986`*^-6}, {4, 
        2.930988785010413`*^-14}}\)], "Print"],

Cell[BoxData[
    InterpretationBox[\({\(-2.1281695191703762`\), 0.`, 
          0.`}\[InvisibleSpace]{4.947634261609113`, 0.`, 0.`, 
          0.4598729610080744`, 0.`, 0.5392838391268171`}\),
      SequenceForm[ {-2.1281695191703762, 0.0, 0.0}, {4.9476342616091129, 0.0,
         0.0, .4598729610080744, 0.0, .5392838391268171}],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" Grand Potential=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox[\(-36.7572489926138\),
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ -36.757248992613803],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Internal Energy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.8006389856178742",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.8006389856178742],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Electron Density=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Magnetization=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 0.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Entropy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.382315519129267",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.3823155191292671],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " Grand Potential=", 
        InputForm[ -36.757248992613803], ", Internal Energy=", 
        InputForm[ 1.8006389856178742], ", Electron Density=", 
        InputForm[ 1.0], ", Magnetization=", 
        InputForm[ 0.0], ", Entropy=", 
        InputForm[ 1.3823155191292671]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" specific heat=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.007916214818574581",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .0079162148185745809],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", susceptibility=\"\>",
         "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.021571353565072685",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .021571353565072685],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", compressibility=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.018394918440322976",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .018394918440322976],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " specific heat=", 
        InputForm[ .0079162148185745809], ", susceptibility=", 
        InputForm[ .021571353565072685], ", compressibility=", 
        InputForm[ .018394918440322976]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("U=  "\[InvisibleSpace]8.`\[InvisibleSpace]", LL="\
\[InvisibleSpace]16\[InvisibleSpace]", \
LC="\[InvisibleSpace]6\[InvisibleSpace]", Temp="\[InvisibleSpace]20.`\
\[InvisibleSpace]", beta="\[InvisibleSpace]0.05`\[InvisibleSpace]",  U/2-A="\
\[InvisibleSpace]0\[InvisibleSpace]",  \
h="\[InvisibleSpace]0\[InvisibleSpace]"---------------------"\),
      SequenceForm[ 
      "U=  ", 8.0, ", LL=", 16, ", LC=", 6, ", Temp=", .2*^2, 
        ", beta=", .050000000000000003, ",  U/2-A=", 0, ",  h=", 0, 
        "---------------------"],
      Editable->False]], "Print"],

Cell[BoxData[
    \({" Newton Method", {1, 3.7239339626399595`}, {2, 
        0.02708558786450059`}, {3, 2.439562515735294`*^-6}, {4, 
        5.065392549852277`*^-14}}\)], "Print"],

Cell[BoxData[
    InterpretationBox[\({\(-2.0788323842936873`\), 0.`, 
          0.`}\[InvisibleSpace]{4.91876330935819`, 0.`, 0.`, 
          0.4498147850960767`, 0.`, 0.5488699137811968`}\),
      SequenceForm[ {-2.0788323842936873, 0.0, 0.0}, {4.91876330935819, 0.0, 
        0.0, .4498147850960767, 0.0, .54886991378119676}],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" Grand Potential=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox[\(-29.850609922745246\),
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ -29.850609922745246],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Internal Energy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.7513018507411853",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.7513018507411853],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Electron Density=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Magnetization=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 0.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Entropy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.3800955886743218",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.3800955886743218],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " Grand Potential=", 
        InputForm[ -29.850609922745246], ", Internal Energy=", 
        InputForm[ 1.7513018507411853], ", Electron Density=", 
        InputForm[ 1.0], ", Magnetization=", 
        InputForm[ 0.0], ", Entropy=", 
        InputForm[ 1.3800955886743218]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" specific heat=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.012296908273395477",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .012296908273395477],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", susceptibility=\"\>",
         "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.02744349568905984",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .027443495689059839],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", compressibility=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.022490739254803837",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .022490739254803837],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " specific heat=", 
        InputForm[ .012296908273395477], ", susceptibility=", 
        InputForm[ .027443495689059839], ", compressibility=", 
        InputForm[ .022490739254803837]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("U=  "\[InvisibleSpace]8.`\[InvisibleSpace]", LL="\
\[InvisibleSpace]16\[InvisibleSpace]", \
LC="\[InvisibleSpace]6\[InvisibleSpace]", \
Temp="\[InvisibleSpace]16.666666666666668`\[InvisibleSpace]", beta="\
\[InvisibleSpace]0.06`\[InvisibleSpace]",  U/2-A="\[InvisibleSpace]0\
\[InvisibleSpace]",  \
h="\[InvisibleSpace]0\[InvisibleSpace]"---------------------"\),
      SequenceForm[ 
      "U=  ", 8.0, ", LL=", 16, ", LC=", 6, ", Temp=", 16.666666666666668, 
        ", beta=", .059999999999999998, ",  U/2-A=", 0, ",  h=", 0, 
        "---------------------"],
      Editable->False]], "Print"],

Cell[BoxData[
    \({" Newton Method", {1, 4.468720752922096`}, {2, 
        0.03893326799449445`}, {3, 5.0514039099947006`*^-6}, {4, 
        1.6317502904428238`*^-13}}\)], "Print"],

Cell[BoxData[
    InterpretationBox[\({\(-2.029814444606229`\), 0.`, 
          0.`}\[InvisibleSpace]{4.883826204880779`, 0.`, 0.`, 
          0.4397738147279868`, 0.`, 0.5583360012493949`}\),
      SequenceForm[ {-2.0298144446062292, 0.0, 0.0}, {4.883826204880779, 0.0, 
        0.0, .43977381472798682, 0.0, .55833600124939486}],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" Grand Potential=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox[\(-25.254380974976467\),
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ -25.254380974976467],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Internal Energy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.7022839110537271",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.7022839110537271],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Electron Density=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Magnetization=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 0.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Entropy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.3773998931618114",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.3773998931618114],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " Grand Potential=", 
        InputForm[ -25.254380974976467], ", Internal Energy=", 
        InputForm[ 1.7022839110537271], ", Electron Density=", 
        InputForm[ 1.0], ", Magnetization=", 
        InputForm[ 0.0], ", Entropy=", 
        InputForm[ 1.3773998931618114]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" specific heat=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.017581774337570803",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .017581774337570803],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", susceptibility=\"\>",
         "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.03350016007496369",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .033500160074963689],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", compressibility=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.02638642888367921",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .02638642888367921],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " specific heat=", 
        InputForm[ .017581774337570803], ", susceptibility=", 
        InputForm[ .033500160074963689], ", compressibility=", 
        InputForm[ .02638642888367921]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("U=  "\[InvisibleSpace]8.`\[InvisibleSpace]", LL="\
\[InvisibleSpace]16\[InvisibleSpace]", \
LC="\[InvisibleSpace]6\[InvisibleSpace]", \
Temp="\[InvisibleSpace]14.285714285714285`\[InvisibleSpace]", beta="\
\[InvisibleSpace]0.07`\[InvisibleSpace]",  U/2-A="\[InvisibleSpace]0\
\[InvisibleSpace]",  \
h="\[InvisibleSpace]0\[InvisibleSpace]"---------------------"\),
      SequenceForm[ 
      "U=  ", 8.0, ", LL=", 16, ", LC=", 6, ", Temp=", 14.285714285714285, 
        ", beta=", .070000000000000007, ",  U/2-A=", 0, ",  h=", 0, 
        "---------------------"],
      Editable->False]], "Print"],

Cell[BoxData[
    \({" Newton Method", {1, 5.21350754320423`}, {2, 
        0.05288049251210353`}, {3, 9.33895866478407`*^-6}, {4, 
        5.350997422937098`*^-13}}\)], "Print"],

Cell[BoxData[
    InterpretationBox[\({\(-1.981175375626068`\), 0.`, 
          0.`}\[InvisibleSpace]{4.843025432323172`, 0.`, 0.`, 
          0.42976351737545576`, 0.`, 0.5676698862142371`}\),
      SequenceForm[ {-1.9811753756260679, 0.0, 0.0}, {4.8430254323231718, 0.0,
         0.0, .42976351737545576, 0.0, .56766988621423708}],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" Grand Potential=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox[\(-21.978336496733128\),
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ -21.978336496733128],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Internal Energy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.6536448420735659",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.6536448420735659],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Electron Density=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Magnetization=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 0.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Entropy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.3742386937164686",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.3742386937164686],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " Grand Potential=", 
        InputForm[ -21.978336496733128], ", Internal Energy=", 
        InputForm[ 1.6536448420735659], ", Electron Density=", 
        InputForm[ 1.0], ", Magnetization=", 
        InputForm[ 0.0], ", Entropy=", 
        InputForm[ 1.3742386937164686]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" specific heat=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.023730824618383547",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .023730824618383547],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", susceptibility=\"\>",
         "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.0397368920349966",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .039736892034996599],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", compressibility=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.030083446216281905",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .030083446216281905],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " specific heat=", 
        InputForm[ .023730824618383547], ", susceptibility=", 
        InputForm[ .039736892034996599], ", compressibility=", 
        InputForm[ .030083446216281905]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("U=  "\[InvisibleSpace]8.`\[InvisibleSpace]", LL="\
\[InvisibleSpace]16\[InvisibleSpace]", \
LC="\[InvisibleSpace]6\[InvisibleSpace]", Temp="\[InvisibleSpace]12.5`\
\[InvisibleSpace]", beta="\[InvisibleSpace]0.08`\[InvisibleSpace]",  U/2-A="\
\[InvisibleSpace]0\[InvisibleSpace]",  \
h="\[InvisibleSpace]0\[InvisibleSpace]"---------------------"\),
      SequenceForm[ 
      "U=  ", 8.0, ", LL=", 16, ", LC=", 6, ", Temp=", 12.5, 
        ", beta=", .080000000000000002, ",  U/2-A=", 0, ",  h=", 0, 
        "---------------------"],
      Editable->False]], "Print"],

Cell[BoxData[
    \({" Newton Method", {1, 5.958294333486366`}, {2, 
        0.0689006027757646`}, {3, 0.000015888850362244522`}, {4, 
        1.5346335313637383`*^-12}}\)], "Print"],

Cell[BoxData[
    InterpretationBox[\({\(-1.9329726735841228`\), 0.`, 
          0.`}\[InvisibleSpace]{4.796593902596592`, 0.`, 0.`, 
          0.4197970032790299`, 0.`, 0.5768599154601599`}\),
      SequenceForm[ {-1.9329726735841228, 0.0, 0.0}, {4.7965939025965918, 0.0,
         0.0, .41979700327902991, 0.0, .57685991546015991}],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" Grand Potential=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox[\(-19.527356335323745\),
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ -19.527356335323745],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Internal Energy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.6054421400316206",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.6054421400316206],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Electron Density=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Magnetization=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 0.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Entropy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.3706238780284292",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.3706238780284292],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " Grand Potential=", 
        InputForm[ -19.527356335323745], ", Internal Energy=", 
        InputForm[ 1.6054421400316206], ", Electron Density=", 
        InputForm[ 1.0], ", Magnetization=", 
        InputForm[ 0.0], ", Entropy=", 
        InputForm[ 1.3706238780284292]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" specific heat=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.030698200976618188",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .030698200976618188],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", susceptibility=\"\>",
         "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.04614879323681279",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .046148793236812792],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", compressibility=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.0335837602623224",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .033583760262322397],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " specific heat=", 
        InputForm[ .030698200976618188], ", susceptibility=", 
        InputForm[ .046148793236812792], ", compressibility=", 
        InputForm[ .033583760262322397]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("U=  "\[InvisibleSpace]8.`\[InvisibleSpace]", LL="\
\[InvisibleSpace]16\[InvisibleSpace]", \
LC="\[InvisibleSpace]6\[InvisibleSpace]", \
Temp="\[InvisibleSpace]11.11111111111111`\[InvisibleSpace]", beta="\
\[InvisibleSpace]0.09`\[InvisibleSpace]",  U/2-A="\[InvisibleSpace]0\
\[InvisibleSpace]",  \
h="\[InvisibleSpace]0\[InvisibleSpace]"---------------------"\),
      SequenceForm[ 
      "U=  ", 8.0, ", LL=", 16, ", LC=", 6, ", Temp=", 11.111111111111111, 
        ", beta=", .089999999999999997, ",  U/2-A=", 0, ",  h=", 0, 
        "---------------------"],
      Editable->False]], "Print"],

Cell[BoxData[
    \({" Newton Method", {1, 6.7030811237685`}, {2, 
        0.08696332572385287`}, {3, 0.000025366424722866876`}, {4, 
        3.881200916211469`*^-12}}\)], "Print"],

Cell[BoxData[
    InterpretationBox[\({\(-1.8852613655701724`\), 0.`, 
          0.`}\[InvisibleSpace]{4.744792021381348`, 0.`, 0.`, 
          0.4098869587982486`, 0.`, 0.5858950537655017`}\),
      SequenceForm[ {-1.8852613655701724, 0.0, 0.0}, {4.7447920213813477, 0.0,
         0.0, .4098869587982486, 0.0, .58589505376550166}],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" Grand Potential=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox[\(-17.62636748541123\),
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ -17.62636748541123],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Internal Energy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.5577308320176702",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.5577308320176702],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Electron Density=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Magnetization=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 0.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Entropy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.3665688485686007",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.3665688485686007],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " Grand Potential=", 
        InputForm[ -17.62636748541123], ", Internal Energy=", 
        InputForm[ 1.5577308320176702], ", Electron Density=", 
        InputForm[ 1.0], ", Magnetization=", 
        InputForm[ 0.0], ", Entropy=", 
        InputForm[ 1.3665688485686007]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" specific heat=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.03843281537318891",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .038432815373188912],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", susceptibility=\"\>",
         "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.05273055483889515",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .052730554838895147],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", compressibility=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.03688982629184237",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .03688982629184237],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " specific heat=", 
        InputForm[ .038432815373188912], ", susceptibility=", 
        InputForm[ .052730554838895147], ", compressibility=", 
        InputForm[ .03688982629184237]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("U=  "\[InvisibleSpace]8.`\[InvisibleSpace]", LL="\
\[InvisibleSpace]16\[InvisibleSpace]", \
LC="\[InvisibleSpace]6\[InvisibleSpace]", Temp="\[InvisibleSpace]10.`\
\[InvisibleSpace]", beta="\[InvisibleSpace]0.1`\[InvisibleSpace]",  U/2-A="\
\[InvisibleSpace]0\[InvisibleSpace]",  \
h="\[InvisibleSpace]0\[InvisibleSpace]"---------------------"\),
      SequenceForm[ 
      "U=  ", 8.0, ", LL=", 16, ", LC=", 6, ", Temp=", .1*^2, 
        ", beta=", .10000000000000001, ",  U/2-A=", 0, ",  h=", 0, 
        "---------------------"],
      Editable->False]], "Print"],

Cell[BoxData[
    \({" Newton Method", {1, 7.4478679140506365`}, {2, 
        0.10703497201339648`}, {3, 0.000038510593729779163`}, {4, 
        8.895717495960298`*^-12}}\)], "Print"],

Cell[BoxData[
    InterpretationBox[\({\(-1.8380937503714103`\), 0.`, 
          0.`}\[InvisibleSpace]{4.687904493573766`, 0.`, 0.`, 
          0.40004558558778813`, 0.`, 0.5947649327795743`}\),
      SequenceForm[ {-1.8380937503714103, 0.0, 0.0}, {4.6879044935737664, 0.0,
         0.0, .40004558558778813, 0.0, .59476493277957432}],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" Grand Potential=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox[\(-16.110320775474285\),
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ -16.110320775474285],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Internal Energy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.510563216818908",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.510563216818908],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", Electron Density=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Magnetization=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 0.0],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", Entropy=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["1.3620883992293193",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ 1.3620883992293193],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " Grand Potential=", 
        InputForm[ -16.110320775474285], ", Internal Energy=", 
        InputForm[ 1.510563216818908], ", Electron Density=", 
        InputForm[ 1.0], ", Magnetization=", 
        InputForm[ 0.0], ", Entropy=", 
        InputForm[ 1.3620883992293193]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{"\<\" specific heat=\"\>", "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.04687904493573767",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .04687904493573767],
          Editable->True,
          AutoDelete->True], "\[InvisibleSpace]", "\<\", susceptibility=\"\>",
         "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.05947649327795743",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .059476493277957433],
          Editable->True,
          AutoDelete->True], 
        "\[InvisibleSpace]", "\<\", compressibility=\"\>", 
        "\[InvisibleSpace]", 
        InterpretationBox[
          StyleBox["0.04000455855877882",
            ShowStringCharacters->True,
            NumberMarks->True],
          InputForm[ .040004558558778817],
          Editable->True,
          AutoDelete->True]}],
      SequenceForm[ " specific heat=", 
        InputForm[ .04687904493573767], ", susceptibility=", 
        InputForm[ .059476493277957433], ", compressibility=", 
        InputForm[ .040004558558778817]],
      Editable->False]], "Print"]
}, Open  ]]
},
FrontEndVersion->"4.1 for Microsoft Windows",
ScreenRectangle->{{0, 1367}, {0, 977}},
WindowSize->{911, 950},
WindowMargins->{{Automatic, 119}, {Automatic, 0}}
]

(*******************************************************************
Cached data follows.  If you edit this Notebook file directly, not
using Mathematica, you must remove the line containing CacheID at
the top of  the file.  The cache data will then be recreated when
you save this file from within Mathematica.
*******************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{
Cell[1705, 50, 1082, 17, 230, "Input"],
Cell[2790, 69, 15812, 294, 2530, "Input"],

Cell[CellGroupData[{
Cell[18627, 367, 232, 3, 70, "Input"],
Cell[18862, 372, 874, 13, 44, "Print"],
Cell[19739, 387, 367, 5, 25, "Print"],
Cell[20109, 394, 909, 15, 44, "Print"],
Cell[21021, 411, 880, 14, 44, "Print"],
Cell[21904, 427, 886, 14, 44, "Print"],
Cell[22793, 443, 907, 15, 44, "Print"],
Cell[23703, 460, 293, 5, 25, "Print"],
Cell[23999, 467, 933, 16, 44, "Print"],
Cell[24935, 485, 67, 1, 25, "Print"],
Cell[25005, 488, 582, 10, 25, "Print"],
Cell[25590, 500, 184, 3, 25, "Print"],
Cell[25777, 505, 366, 6, 25, "Print"],
Cell[26146, 513, 1897, 50, 44, "Print"],
Cell[28046, 565, 1243, 31, 25, "Print"],
Cell[29292, 598, 581, 10, 25, "Print"],
Cell[29876, 610, 184, 3, 25, "Print"],
Cell[30063, 615, 369, 6, 25, "Print"],
Cell[30435, 623, 1897, 50, 44, "Print"],
Cell[32335, 675, 1242, 31, 25, "Print"],
Cell[33580, 708, 636, 12, 25, "Print"],
Cell[34219, 722, 182, 3, 25, "Print"],
Cell[34404, 727, 368, 6, 25, "Print"],
Cell[34775, 735, 1898, 50, 44, "Print"],
Cell[36676, 787, 1233, 31, 25, "Print"],
Cell[37912, 820, 605, 11, 25, "Print"],
Cell[38520, 833, 180, 3, 25, "Print"],
Cell[38703, 838, 369, 6, 25, "Print"],
Cell[39075, 846, 1898, 50, 44, "Print"],
Cell[40976, 898, 1239, 31, 25, "Print"],
Cell[42218, 931, 606, 11, 25, "Print"],
Cell[42827, 944, 182, 3, 25, "Print"],
Cell[43012, 949, 367, 6, 25, "Print"],
Cell[43382, 957, 1897, 50, 44, "Print"],
Cell[45282, 1009, 1238, 31, 25, "Print"],
Cell[46523, 1042, 636, 12, 25, "Print"],
Cell[47162, 1056, 181, 3, 25, "Print"],
Cell[47346, 1061, 369, 6, 25, "Print"],
Cell[47718, 1069, 1897, 50, 44, "Print"],
Cell[49618, 1121, 1238, 31, 25, "Print"],
Cell[50859, 1154, 636, 12, 25, "Print"],
Cell[51498, 1168, 181, 3, 25, "Print"],
Cell[51682, 1173, 368, 6, 25, "Print"],
Cell[52053, 1181, 1898, 50, 44, "Print"],
Cell[53954, 1233, 1237, 31, 25, "Print"],
Cell[55194, 1266, 606, 11, 25, "Print"],
Cell[55803, 1279, 183, 3, 25, "Print"],
Cell[55989, 1284, 368, 6, 25, "Print"],
Cell[56360, 1292, 1898, 50, 44, "Print"],
Cell[58261, 1344, 1235, 31, 25, "Print"],
Cell[59499, 1377, 635, 12, 25, "Print"],
Cell[60137, 1391, 181, 3, 25, "Print"],
Cell[60321, 1396, 366, 6, 25, "Print"],
Cell[60690, 1404, 1895, 50, 44, "Print"],
Cell[62588, 1456, 1235, 31, 25, "Print"],
Cell[63826, 1489, 604, 11, 25, "Print"],
Cell[64433, 1502, 181, 3, 25, "Print"],
Cell[64617, 1507, 367, 6, 25, "Print"],
Cell[64987, 1515, 1892, 50, 44, "Print"],
Cell[66882, 1567, 1236, 31, 25, "Print"]
}, Open  ]],

Cell[CellGroupData[{
Cell[68155, 1603, 160, 2, 50, "Input"],
Cell[68318, 1607, 876, 14, 44, "Print"],
Cell[69197, 1623, 322, 5, 25, "Print"],
Cell[69522, 1630, 908, 15, 44, "Print"],
Cell[70433, 1647, 880, 14, 44, "Print"],
Cell[71316, 1663, 887, 14, 44, "Print"],
Cell[72206, 1679, 900, 15, 44, "Print"],
Cell[73109, 1696, 295, 5, 25, "Print"],
Cell[73407, 1703, 943, 16, 44, "Print"],
Cell[74353, 1721, 67, 1, 25, "Print"],
Cell[74423, 1724, 582, 10, 25, "Print"],
Cell[75008, 1736, 183, 3, 25, "Print"],
Cell[75194, 1741, 367, 6, 25, "Print"],
Cell[75564, 1749, 1897, 50, 44, "Print"],
Cell[77464, 1801, 1235, 31, 25, "Print"],
Cell[78702, 1834, 581, 10, 25, "Print"],
Cell[79286, 1846, 182, 3, 25, "Print"],
Cell[79471, 1851, 366, 6, 25, "Print"],
Cell[79840, 1859, 1895, 50, 44, "Print"],
Cell[81738, 1911, 1240, 31, 25, "Print"],
Cell[82981, 1944, 636, 12, 25, "Print"],
Cell[83620, 1958, 181, 3, 25, "Print"],
Cell[83804, 1963, 366, 6, 25, "Print"],
Cell[84173, 1971, 1896, 50, 44, "Print"],
Cell[86072, 2023, 1237, 31, 25, "Print"],
Cell[87312, 2056, 605, 11, 25, "Print"],
Cell[87920, 2069, 182, 3, 25, "Print"],
Cell[88105, 2074, 365, 6, 25, "Print"],
Cell[88473, 2082, 1895, 50, 44, "Print"],
Cell[90371, 2134, 1238, 31, 25, "Print"],
Cell[91612, 2167, 606, 11, 25, "Print"],
Cell[92221, 2180, 181, 3, 25, "Print"],
Cell[92405, 2185, 363, 6, 25, "Print"],
Cell[92771, 2193, 1898, 50, 44, "Print"],
Cell[94672, 2245, 1235, 31, 25, "Print"],
Cell[95910, 2278, 636, 12, 25, "Print"],
Cell[96549, 2292, 182, 3, 25, "Print"],
Cell[96734, 2297, 365, 6, 25, "Print"],
Cell[97102, 2305, 1898, 50, 44, "Print"],
Cell[99003, 2357, 1232, 31, 25, "Print"],
Cell[100238, 2390, 636, 12, 25, "Print"],
Cell[100877, 2404, 178, 3, 25, "Print"],
Cell[101058, 2409, 367, 6, 25, "Print"],
Cell[101428, 2417, 1898, 50, 44, "Print"],
Cell[103329, 2469, 1234, 31, 25, "Print"],
Cell[104566, 2502, 606, 11, 25, "Print"],
Cell[105175, 2515, 182, 3, 25, "Print"],
Cell[105360, 2520, 367, 6, 25, "Print"],
Cell[105730, 2528, 1898, 50, 44, "Print"],
Cell[107631, 2580, 1233, 31, 25, "Print"],
Cell[108867, 2613, 635, 12, 25, "Print"],
Cell[109505, 2627, 180, 3, 25, "Print"],
Cell[109688, 2632, 366, 6, 25, "Print"],
Cell[110057, 2640, 1895, 50, 44, "Print"],
Cell[111955, 2692, 1231, 31, 25, "Print"],
Cell[113189, 2725, 604, 11, 25, "Print"],
Cell[113796, 2738, 183, 3, 25, "Print"],
Cell[113982, 2743, 368, 6, 25, "Print"],
Cell[114353, 2751, 1895, 50, 44, "Print"],
Cell[116251, 2803, 1231, 31, 25, "Print"]
}, Open  ]]
}
]
*)



(*******************************************************************
End of Mathematica Notebook file.
*******************************************************************)


